Measurement of the charge asymmetry in top quark pair production in pp collision data at sqrt(s) = 7 TeV using the ATLAS detector

A measurement of the charge asymmetry in the production of top quark pairs in the semileptonic decay channel has been performed. A dataset corresponding to an integrated luminosity of 1.04 inverse femtobarn, obtained at a centre-of-mass energy of 7 TeV with the ATLAS experiment at the LHC, was used. After performing a selection of events with one isolated lepton, at least four jets and missing transverse energy, a kinematic fit was performed to reconstruct the top-antitop event topology. The charge asymmetry was determined using the differential distribution of the difference of absolute reconstructed rapidities of the top and antitop quark. An unfolding procedure was applied to correct for detector acceptance and resolution effects and to obtain the corresponding distribution at parton level. The total charge asymmetry after unfolding was measured to be A_C = -0.018 +/- 0.028 (stat.) +/- 0.023 (syst.) in agreement with the Standard Model prediction. In addition, a simultaneous unfolding in the difference of absolute reconstructed rapidities of the top and antitop quark and the invariant mass of the top-antitop pair was performed.

==> Distribute.sh <==
latex -interaction=scrollmode --src-specials Thesis
bibtex Thesis
latex -interaction=scrollmode --src-specials Thesis
latex -interaction=scrollmode --src-specials Thesis
latex -interaction=scrollmode --src-specials Thesis

rm Thesis.aux
#rm Thesis.bbl
rm Thesis.blg
rm Thesis.log
rm Thesis.toc
rm Thesis.lof
rm Thesis.lot

dvips Thesis.dvi -o dist/Thesis.ps
dvips -q -f "Thesis.dvi" | gs -q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sOutputFile="dist/Thesis.pdf" -c .setpdfwrite -

